Classical gravitational scattering at $\mathcal{O}(G^{2} S_{1}^{\infty} S_{2}^{\infty})$

We calculate the scattering of two rotating objects with the linear-in-curvature spin-induced multipoles of Kerr black holes at $\mathcal{O}(G^2)$ and all orders in the spins of both objects. This is done including the complete set of contact terms potentially relevant to Kerr-black-hole scattering at $\mathcal{O}(G^2)$. As such, Kerr black holes should be described by this scattering amplitude for a specific choice of values for the contact-term coefficients. The inclusion of all potential contact terms means this amplitude allows for a comprehensive search for structures emerging for certain values of the coefficients, and hence special properties that might be exhibited by Kerr-black-hole scattering. Our result can also act as a template for comparison for future computations of classical gravitational high-spin scattering.

==> anc/2PM_All_Spins.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    146672,       3918]
NotebookOptionsPosition[    139324,       3799]
NotebookOutlinePosition[    139660,       3814]
CellTagsIndexPosition[    139617,       3811]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.889845963131174*^9, 3.889845963604823*^9}, {
  3.891421664993257*^9, 3.8914216653557053`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"5605c37f-7693-41a2-bf3e-079a12ab9696"],

Cell[CellGroupData[{

Cell["\<\
2PM scattering to all spin orders for Kerr-black-hole spin-induced multipoles\
\
\>", "Title",
 CellChangeTimes->{{3.889783576852778*^9, 3.889783595318322*^9}, {
  3.891417327731317*^9, 
  3.8914173491672897`*^9}},ExpressionUUID->"0d1feb3b-9143-41d5-9ecb-\
1a60b6e44dc2"],

Cell[TextData[{
 "Notebook for \[OpenCurlyDoubleQuote]Classical gravitational scattering at \
",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalO]", "(", 
    RowBox[{
     SuperscriptBox["G", "2"], 
     SuperscriptBox[
      SubscriptBox["S", "1"], "\[Infinity]"], 
     SuperscriptBox[
      SubscriptBox["S", "2"], "\[Infinity]"]}], ")"}], TraditionalForm]],
  InitializationCell->True,
  FormatType->TraditionalForm,ExpressionUUID->
  "1e1bf7a1-5b30-4ee6-815a-ea96d25bec8a"],
 "\[CloseCurlyDoubleQuote] by Rafael Aoude, Kays Haddad, and Andreas Helset."
}], "Subtitle",
 CellChangeTimes->{{3.891417357317527*^9, 
  3.891417455120864*^9}},ExpressionUUID->"19c9d6ae-a9da-424b-a98f-\
1f0ae1c80403"],

Cell[CellGroupData[{

Cell["Kinematics & notation", "Section",
 CellChangeTimes->{{3.891417481181745*^9, 3.891417482248168*^9}, {
  3.891418914914926*^9, 
  3.891418919716687*^9}},ExpressionUUID->"e2ddd0b0-babc-42a7-ad82-\
6e43f433c516"],

Cell[TextData[{
 "The spin vectors of the two massive scattering objects are given by ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["a", "1"], "\[Mu]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e8804b9d-6b09-4e5d-a25c-bdb5037f2f5b"],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["a", "2"], "\[Mu]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "beda5128-0354-4664-943d-25914c63ea0c"],
 ". These objects have initial momenta ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["p", "1"], "\[Mu]"], "=", 
    RowBox[{
     SubscriptBox["m", "1"], 
     SuperscriptBox[
      SubscriptBox["v", "1"], "\[Mu]"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "791f8924-a49c-430f-893c-dd6d8ee3aa80"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["p", "2"], "\[Mu]"], "=", 
    RowBox[{
     SubscriptBox["m", "2"], 
     SuperscriptBox[
      SubscriptBox["v", "2"], "\[Mu]"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "bdfa439b-4274-40f2-b4c0-23da3fa5b154"],
 " respectively, which satisfy the spin-supplementary conditions ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["p", "i"], "\[CenterDot]", 
     SubscriptBox["a", "i"]}], "=", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2d4014e2-ce95-4ccb-bdd7-cf9a84c4d25c"],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", "2"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6e3ca7dd-263f-4725-af8b-8878ad40db4a"],
 ". A momentum ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["q", "\[Mu]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "cbd6380e-8f52-44a1-8bf1-6abc9c35ecb8"],
 " is transferred from object 2 to object 1. The Lorentz product of the \
massive momenta appears in the results as ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["p", "1"], "\[CenterDot]", 
     SubscriptBox["p", "2"]}], "=", 
    RowBox[{
     SubscriptBox["m", "1"], 
     SubscriptBox["m", "2"], "\[Omega]"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "dd8cad4f-5d53-4061-b55b-5e9153e0b4cc"],
 ".\n\nThe spin dependence of the results below is encapsulated in the \
quantities\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Q", "ij"], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q", "\[CenterDot]", 
        SubscriptBox["a", "i"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"q", "\[CenterDot]", 
        SubscriptBox["a", "j"]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["q", "2"], "(", 
      RowBox[{
       SubscriptBox["a", "i"], "\[CenterDot]", 
       SubscriptBox["a", "j"]}], ")"}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "05ee40fe-bdd1-42c7-a98d-92bf35849f03"],
 ",\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["V", "ij"], "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox["q", "2"], "(", 
      RowBox[{"v", "\[CenterDot]", 
       SubscriptBox["a", "i"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"q", "\[CenterDot]", 
       SubscriptBox["a", "j"]}], ")"}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "61c11e29-2e95-434c-b795-c45004a735ff"],
 ", for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["v", "\[Mu]"], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["v", "1"], "\[Mu]"], "+", 
     SuperscriptBox[
      SubscriptBox["v", "2"], "\[Mu]"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b5a63e6e-6a1b-431f-8aeb-0edb060097c7"],
 ",\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "i"], "=", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "\[Mu]\[Nu]\[Rho]\[Sigma]"], 
     SubscriptBox["q", "\[Mu]"], 
     SubscriptBox["v", 
      RowBox[{"1", "\[Nu]"}]], 
     SubscriptBox["v", 
      RowBox[{"2", "\[Rho]"}]], 
     SubscriptBox["a", "i\[Sigma]"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "259d6f03-ecdc-467a-b140-79b1da817f2a"],
 ".\n\nThe Lorentz product in flat space is represented in the results by the \
function ",
 Cell[BoxData[
  FormBox[
   RowBox[{"dot", "[", 
    RowBox[{"a", ",", "b"}], "]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "16ae50e6-3dbe-4043-b957-234f33b2997b"],
 "."
}], "Text",
 CellChangeTimes->{{3.8914174838320837`*^9, 
  3.8914179028263597`*^9}},ExpressionUUID->"42a7f054-2e3e-4fb8-aa64-\
032a1e725114"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dot", "[", 
    RowBox[{
     RowBox[{"-", "a_"}], ",", "b_"}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"dot", "[", 
     RowBox[{"a", ",", "b"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dot", "[", 
    RowBox[{"a_", ",", 
     RowBox[{"-", "b_"}]}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"dot", "[", 
     RowBox[{"a", ",", "b"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dot", "[", 
    RowBox[{"0", ",", "b_"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dot", "[", 
    RowBox[{"b_", ",", "0"}], "]"}], ":=", "0"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.891419891634535*^9, 3.891419919437131*^9}, {
  3.891420786199769*^9, 3.8914207990261908`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"14f40ace-1546-444d-b6f9-a7664b20573d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Load expanded results", "Section",
 CellChangeTimes->{{3.889783692413279*^9, 3.889783696125066*^9}, {
  3.891417474198297*^9, 
  3.891417477386778*^9}},ExpressionUUID->"d9ed3177-45b5-4067-8bb7-\
117704da9301"],

Cell["\<\
Evaluate the collapsed sections below to load the expanded all-spin \
amplitude. Each section contains an explanation of the stored results.\
\>", "Text",
 CellChangeTimes->{{3.891419623312106*^9, 
  3.891419666790588*^9}},ExpressionUUID->"28eb7f45-6bbf-4252-afeb-\
41909dd7ff79"],

Cell[CellGroupData[{

Cell["Shift symmetric part of the amplitude", "Subsection",
 CellChangeTimes->{{3.891419392183753*^9, 
  3.891419397439794*^9}},ExpressionUUID->"3d35760e-80c7-4a54-bf35-\
4bb5890a9150"],

Cell[TextData[{
 "Equations 8 and 9 in the paper have been expanded up to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["28", "th"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9a480aa0-7d92-4db2-aa5d-9e3b664c66a9"],
 " order in spin. Below we describe how to access the stored results."
}], "Text",
 CellChangeTimes->{{3.891419410027042*^9, 
  3.891419470525257*^9}},ExpressionUUID->"8afbd281-1209-4fea-ac97-\
ad6cde7a45dc"],

Cell[CellGroupData[{

Cell["Shift-symmetric amplitude for even spin orders", "Subsubsection",
 CellChangeTimes->{{3.889783734673723*^9, 3.889783766943984*^9}, {
  3.891417914559059*^9, 3.8914179414382257`*^9}, {3.891419445203092*^9, 
  3.891419446218542*^9}},ExpressionUUID->"27ebd4b7-e1c6-48e9-a6d4-\
c2be38e1dea4"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{
   RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
   "\"\<amplitude2PMeveninspinTospin28.mx\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.891417950708996*^9, 3.8914179598046627`*^9}, {
  3.8914181385427017`*^9, 3.891418209758253*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"97312b3a-345b-4f86-bccb-4af4897069a0"],

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["spin", "1"], 
     SubscriptBox["n", "1"]], "\[Times]", 
    SuperscriptBox[
     SubscriptBox["spin", "2"], 
     SubscriptBox["n", "2"]]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "786894de-7896-41a5-ad49-fb80f0fb73ae"],
 " -- where ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["n", "1"], "+", 
     SubscriptBox["n", "2"]}], "=", 
    RowBox[{
     RowBox[{"2", "n"}], "<=", "28"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d641edd8-e9ca-4732-8fe9-7c55f3c48ac6"],
 " -- results are retrieved by the function ",
 Cell[BoxData[
  FormBox[
   RowBox[{"amplitude2PMeveninspinTospin28", "[", "n", "]"}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "88960f4e-a70a-4a40-8d26-f9b38b756d30"],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "<=", "n", "<=", "14"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1eb4d139-2f3a-4626-b229-bdfc24b9930f"],
 ". For example, at zeroth and quadratic orders in spin,"
}], "Text",
 CellChangeTimes->{{3.891418031064805*^9, 3.8914181257110443`*^9}, {
  3.891419527233865*^9, 
  3.8914195651217213`*^9}},ExpressionUUID->"ed2294c5-63a1-4bd8-8635-\
3b8896a3083c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"amplitude2PMeveninspinTospin28", "[", "0", "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"amplitude2PMeveninspinTospin28", "[", "1", "]"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.8914181293776627`*^9, 3.8914181485359488`*^9}, {
  3.891418226172429*^9, 3.8914182279664497`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"b842fdbb-8ced-4e8a-9532-d80913b37897"],

Cell[BoxData[
 RowBox[{"3", " ", 
  RowBox[{"(", 
   RowBox[{"m1", "+", "m2"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8914181456359653`*^9, 3.891418148867667*^9}, {
   3.891418228358945*^9, 3.8914182402630663`*^9}, 3.891451304122416*^9, 
   3.891514188571562*^9, {3.891514218792547*^9, 3.891514223931253*^9}, 
   3.89151428525737*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"4f2a6db3-3ed5-4c93-8e92-cb1d379adaeb"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Omega]", "2"]}], ")"}], "2"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"m2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "15"}], " ", "Q22"}], "-", 
       RowBox[{"4", " ", "V11"}], "-", 
       RowBox[{"18", " ", "V22"}], "+", 
       RowBox[{"117", " ", "Q22", " ", 
        SuperscriptBox["\[Omega]", "2"]}], "+", 
       RowBox[{"48", " ", "V11", " ", 
        SuperscriptBox["\[Omega]", "2"]}], "+", 
       RowBox[{"132", " ", "V22", " ", 
        SuperscriptBox["\[Omega]", "2"]}], "-", 
       RowBox[{"128", " ", "V12", " ", 
        SuperscriptBox["\[Omega]", "3"]}], "-", 
       RowBox[{"197", " ", "Q22", " ", 
        SuperscriptBox["\[Omega]", "4"]}], "-", 
       RowBox[{"60", " ", "V11", " ", 
        SuperscriptBox["\[Omega]", "4"]}], "-", 
       RowBox[{"130", " ", "V22", " ", 
        SuperscriptBox["\[Omega]", "4"]}], "+", 
       RowBox[{"160", " ", "V12", " ", 
        SuperscriptBox["\[Omega]", "5"]}], "+", 
       RowBox[{"95", " ", "Q22", " ", 
        SuperscriptBox["\[Omega]", "6"]}], "+", 
       RowBox[{"4", " ", "Q11", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"17", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["\[Omega]", "4"]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Omega]", "6"]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", "Q12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"41", " ", 
           SuperscriptBox["\[Omega]", "4"]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["\[Omega]", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"m1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Q11", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "15"}], "+", 
          RowBox[{"117", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"197", " ", 
           SuperscriptBox["\[Omega]", "4"]}], "+", 
          RowBox[{"95", " ", 
           SuperscriptBox["\[Omega]", "6"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "9"}], " ", "V11"}], "-", 
          RowBox[{"2", " ", "V22"}], "+", 
          RowBox[{"66", " ", "V11", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          RowBox[{"24", " ", "V22", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"64", " ", "V12", " ", 
           SuperscriptBox["\[Omega]", "3"]}], "-", 
          RowBox[{"65", " ", "V11", " ", 
           SuperscriptBox["\[Omega]", "4"]}], "-", 
          RowBox[{"30", " ", "V22", " ", 
           SuperscriptBox["\[Omega]", "4"]}], "+", 
          RowBox[{"80", " ", "V12", " ", 
           SuperscriptBox["\[Omega]", "5"]}], "+", 
          RowBox[{"4", " ", "Q12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "-", 
             RowBox[{"41", " ", 
              SuperscriptBox["\[Omega]", "4"]}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["\[Omega]", "6"]}]}], ")"}]}], "+", 
          RowBox[{"Q22", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"34", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "-", 
             RowBox[{"60", " ", 
              SuperscriptBox["\[Omega]", "4"]}], "+", 
             RowBox[{"30", " ", 
              SuperscriptBox["\[Omega]", "6"]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8914181456359653`*^9, 3.891418148867667*^9}, {
   3.891418228358945*^9, 3.8914182402630663`*^9}, 3.891451304122416*^9, 
   3.891514188571562*^9, {3.891514218792547*^9, 3.891514223931253*^9}, 
   3.891514285317996*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"e26ee746-7410-4886-a8e7-1d01ba949ade"]
}, Open  ]],

Cell["\<\
These results are missing the overall factor in eq. (7) of the paper. This \
factor can be restored by evaluating the cell below.\
\>", "Text",
 CellChangeTimes->{{3.891418243011817*^9, 3.8914183145329247`*^9}, 
   3.8914834400525503`*^9},ExpressionUUID->"f7a45fca-3ebb-4312-81e1-\
2a6275852eae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"amplitude2PMeveninspinTospin28", "[", "n", "]"}], "=", 
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        SuperscriptBox["G", "2"], 
        SuperscriptBox["\[Pi]", "2"], 
        SuperscriptBox["m1", "2"], 
        SuperscriptBox["m2", "2"]}], 
       SqrtBox[
        RowBox[{"-", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}]}]]], 
      RowBox[{"amplitude2PMeveninspinTospin28", "[", "n", "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "14"}], "}"}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"1437f37e-4cb9-4dbb-8486-14449fc19858"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Shift-symmetric amplitude for odd spin orders", "Subsubsection",
 CellChangeTimes->{{3.889783734673723*^9, 3.889783766943984*^9}, {
  3.891417914559059*^9, 3.8914179414382257`*^9}, {3.891418326034127*^9, 
  3.891418326331328*^9}, {3.8914194491346292`*^9, 
  3.891419450756762*^9}},ExpressionUUID->"68a830c1-5de7-4a48-8a18-\
f3cd023cb678"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{
   RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
   "\"\<amplitude2PModdinspinTospin27.mx\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.891417950708996*^9, 3.8914179598046627`*^9}, {
  3.8914181385427017`*^9, 3.891418209758253*^9}, {3.8914183290525303`*^9, 
  3.8914183319701757`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"bdaf3649-64a4-4328-9110-d599b3583680"],

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       SubscriptBox["spin", "1"], 
       SubscriptBox["n", "1"]], "\[Times]", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["spin", "2"], 
        SubscriptBox["n", "2"]], "--"}], "where", 
      SubscriptBox["n", "1"]}], "+", 
     SubscriptBox["n", "2"]}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "n"}], "+", "1"}], "<=", 
     RowBox[{"27", "--"}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9b20eac1-4282-4b34-8a75-9bf00d7b26ba"],
 " results are retrieved by the function ",
 Cell[BoxData[
  FormBox[
   RowBox[{"amplitude2PModdinspinTospin27", "[", "n", "]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4827c462-0ea8-47d5-8653-2dc572fc5c5d"],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "<=", "n", "<=", "143"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7b17d9cd-0735-4c56-a826-65d22fde4b01"],
 ". For example, at linear and cubic orders in spin,"
}], "Text",
 CellChangeTimes->{{3.891418031064805*^9, 3.8914181257110443`*^9}, {
  3.891418337283958*^9, 3.891418377587791*^9}, {3.891419579314521*^9, 
  3.8914195847296247`*^9}},ExpressionUUID->"fa48f737-4c7a-4c71-94ac-\
47e143ca0ebc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"amplitude2PModdinspinTospin27", "[", "0", "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"amplitude2PModdinspinTospin27", "[", "1", "]"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.8914181293776627`*^9, 3.8914181485359488`*^9}, {
  3.891418226172429*^9, 3.8914182279664497`*^9}, {3.891418349387767*^9, 
  3.891418355017005*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"3d351f8d-8477-4ac5-aecb-c0ab824d7a31"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "m1"}], "+", 
         RowBox[{"3", " ", "m2"}]}], ")"}], " ", 
       SubscriptBox["\[ScriptCapitalE]", "1"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "m1"}], "+", 
         RowBox[{"4", " ", "m2"}]}], ")"}], " ", 
       SubscriptBox["\[ScriptCapitalE]", "2"]}]}], ")"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["\[Omega]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.8914181456359653`*^9, 3.891418148867667*^9}, {
   3.891418228358945*^9, 3.8914182402630663`*^9}, 3.891418355397491*^9, 
   3.891451307458803*^9, 3.891514290128892*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"40bacbbf-9100-4397-8e6b-1a8d9665006b"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Omega]", "2"]}], ")"}], "2"]}]], 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "m1", " ", "V12", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", "m2", " ", "V12", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "m1", " ", "Q11", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"14", " ", 
             SuperscriptBox["\[Omega]", "2"]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", "m1", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"V11", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "V22", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"5", " ", "Q22", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Omega]", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
         
         RowBox[{"m2", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "V11"}], "-", 
               RowBox[{"33", " ", "V22"}], "+", 
               RowBox[{"10", " ", "V11", " ", 
                SuperscriptBox["\[Omega]", "2"]}], "+", 
               RowBox[{"65", " ", "V22", " ", 
                SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "Q11", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Omega]", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"Q22", " ", 
             RowBox[{"(", 
              RowBox[{"51", "-", 
               RowBox[{"146", " ", 
                SuperscriptBox["\[Omega]", "2"]}], "+", 
               RowBox[{"95", " ", 
                SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       SubscriptBox["\[ScriptCapitalE]", "1"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "m2", " ", "V12", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "m2", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "V11"}], "+", 
            RowBox[{"8", " ", "V22"}], "-", 
            RowBox[{"20", " ", "V11", " ", 
             SuperscriptBox["\[Omega]", "2"]}], "-", 
            RowBox[{"16", " ", "V22", " ", 
             SuperscriptBox["\[Omega]", "2"]}], "+", 
            RowBox[{"10", " ", "Q11", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Omega]", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"Q22", " ", 
             RowBox[{"(", 
              RowBox[{"5", "-", 
               RowBox[{"14", " ", 
                SuperscriptBox["\[Omega]", "2"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
         
         RowBox[{"m1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "V12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"\[Omega]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "33"}], " ", "V11"}], "+", 
                  RowBox[{"2", " ", "V22"}], "+", 
                  RowBox[{"65", " ", "V11", " ", 
                   SuperscriptBox["\[Omega]", "2"]}], "+", 
                  RowBox[{"10", " ", "V22", " ", 
                   SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", "Q22", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Omega]", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}], "+", 
               RowBox[{"Q11", " ", 
                RowBox[{"(", 
                 RowBox[{"51", "-", 
                  RowBox[{"146", " ", 
                   SuperscriptBox["\[Omega]", "2"]}], "+", 
                  RowBox[{"95", " ", 
                   SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       SubscriptBox["\[ScriptCapitalE]", "2"]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.8914181456359653`*^9, 3.891418148867667*^9}, {
   3.891418228358945*^9, 3.8914182402630663`*^9}, 3.891418355397491*^9, 
   3.891451307458803*^9, 3.891514290262692*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"fa385304-dfba-4f82-acb9-369e73a78ed8"]
}, Open  ]],

Cell["\<\
These results are missing the overall factor in eq. (7) of the paper. This \
factor can be restored by evaluating the cell below.\
\>", "Text",
 CellChangeTimes->{{3.891418243011817*^9, 3.8914183145329247`*^9}, 
   3.891483444367394*^9},ExpressionUUID->"7e7ff907-b78d-471a-973f-\
fa2211ecaf08"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"amplitude2PModdinspinTospin27", "[", "n", "]"}], "=", 
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        SuperscriptBox["G", "2"], 
        SuperscriptBox["\[Pi]", "2"], 
        SuperscriptBox["m1", "2"], 
        SuperscriptBox["m2", "2"]}], 
       SqrtBox[
        RowBox[{"-", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}]}]]], 
      RowBox[{"amplitude2PModdinspinTospin27", "[", "n", "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "13"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.891418385454664*^9, 3.8914183949763927`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"5a38c30a-217a-4b91-acee-dbc617b94414"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Shift symmetry-breaking contact terms", "Subsection",
 CellChangeTimes->{{3.891418632927759*^9, 
  3.8914186505113983`*^9}},ExpressionUUID->"6c17135c-0a51-416c-a1e2-\
c1aada7a839a"],

Cell["\<\
The shift symmetry is broken by the introduction of the most general set of \
contact terms deforming the Compton amplitudes which enter the cut. The \
contact terms can deform either the opposite-helicity or same-helicity \
Compton amplitudes. The contact terms entering each helicity sector of the \
Compton amplitude can further be divided into those that are analytic and \
non-analytic in the spin vector.

All contact-term contributions to the 2PM amplitude stored in the .mx files \
come from particle 2. To obtain the full contributions to the 2PM amplitude, \
the stored contributions must be symmetrized over particle labels with the \
following function:\
\>", "Text",
 CellChangeTimes->{{3.8914186681323843`*^9, 3.8914187314342613`*^9}, {
  3.89141876788966*^9, 3.8914188957750072`*^9}, {3.8914189363142147`*^9, 
  3.891419003799934*^9}, {3.89142004738595*^9, 
  3.8914200480183697`*^9}},ExpressionUUID->"7f2ce5df-8224-4f1d-aa68-\
a8efe3f66a99"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SwapParticleLabels", "[", "A_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"A", "/.", 
                RowBox[{"m1", "->", "x"}]}], "/.", 
               RowBox[{"m2", "->", "m1"}]}], "/.", 
              RowBox[{"x", "->", "m2"}]}], "/.", 
             RowBox[{"q", "->", 
              RowBox[{"-", "q"}]}]}], "/.", 
            RowBox[{"a1", "->", "X"}]}], "/.", 
           RowBox[{"a2", "->", "a1"}]}], "/.", 
          RowBox[{"X", "->", "a2"}]}], "/.", 
         RowBox[{"p1", "->", "P"}]}], "/.", 
        RowBox[{"p2", "->", "p1"}]}], "/.", 
       RowBox[{"P", "->", "p2"}]}], "/.", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", "1"], "->", "ELC"}]}], "/.", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "2"], "->", 
      SubscriptBox["\[ScriptCapitalE]", "1"]}]}], "/.", 
    RowBox[{"ELC", "->", 
     SubscriptBox["\[ScriptCapitalE]", "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SymmetrizeOverParticles", "[", "A_", "]"}], ":=", 
   RowBox[{"A", "+", 
    RowBox[{"SwapParticleLabels", "[", "A", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.891419109817267*^9, 3.891419141486381*^9}, {
  3.891419324325467*^9, 3.8914193249434977`*^9}, {3.891419761701295*^9, 
  3.891419844833624*^9}, {3.891420013528769*^9, 3.8914200422060633`*^9}, {
  3.891421025645769*^9, 3.8914210462087107`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"1a3a055a-657b-4021-81c4-260d3790111b"],

Cell[CellGroupData[{

Cell["Opposite helicity", "Subsubsection",
 CellChangeTimes->{{3.891418654079973*^9, 
  3.891418656530493*^9}},ExpressionUUID->"6574146b-2da4-4c03-a87a-\
c395ce3ef88f"],

Cell[BoxData[{
 RowBox[{"Get", "[", 
  RowBox[{
   RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
   "\"\<OH2PMAnalyticContactTerms.mx\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", 
  RowBox[{
   RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
   "\"\<OH2PMNonAnalyticContactTerms.mx\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.8914187463916187`*^9, 3.891418764158958*^9}, {
  3.89141915375175*^9, 3.891419156636009*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"3f252c9c-0992-498b-82cc-68f25e8332bd"],

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["spin", "1"], 
     SubscriptBox["s", "1"]], "\[Times]", 
    SuperscriptBox[
     SubscriptBox["spin", "2"], 
     SubscriptBox["s", "2"]]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "50726282-38b9-4547-9a2e-8b4d043be674"],
 " results -- where the spin order of the contact terms is given by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "01fffd4a-4b68-4bfa-9741-934853adb312"],
 " -- are retrieved by the functions ",
 Cell[BoxData[
  FormBox[
   RowBox[{"OH2PMAnalyticContactTerms", "[", 
    RowBox[{
     SubscriptBox["s", "1"], ",", 
     SubscriptBox["s", "2"]}], "]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "55fff613-64ea-41dd-ad64-c622186a1e58"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"OH2PMNonAnalyticContactTerms", "[", 
    RowBox[{
     SubscriptBox["s", "1"], ",", 
     SubscriptBox["s", "2"]}], "]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6c52babf-0a69-47b0-a8d5-40721ed64cd0"],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "<=", 
    RowBox[{
     SubscriptBox["s", "1"], "+", 
     SubscriptBox["s", "2"]}], "<=", "13"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8e686482-6785-4904-8a20-00da78727782"],
 ".  For example, at quartic order in spin,"
}], "Text",
 CellChangeTimes->{{3.891418031064805*^9, 3.8914181257110443`*^9}, {
  3.891419175612952*^9, 3.89141929876505*^9}, {3.891419604573593*^9, 
  3.89141960457365*^9}},ExpressionUUID->"8cfc1a59-c72e-4c17-9e12-\
06f3805d5bee"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"OH2PMAnalyticContactTerms", "[", 
  RowBox[{"0", ",", "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"OH2PMAnalyticContactTerms", "[", 
  RowBox[{"1", ",", "4"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8914193350573893`*^9, 3.8914193603575907`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"c257f1cc-39bd-43f7-a425-6d49fd971338"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"32", " ", "m1", " ", 
    SqrtBox[
     RowBox[{"-", 
      RowBox[{"dot", "[", 
       RowBox[{"q", ",", "q"}], "]"}]}]]}]], 
  RowBox[{
   SuperscriptBox["G", "2"], " ", 
   SuperscriptBox["m2", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"CWC", "[", 
       RowBox[{"eOH", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a2"}], "]"}], "4"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["m1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a2", ",", "a2"}], "]"}]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a2", ",", "p1"}], "]"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a2"}], "]"}], "2"], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["m1", "4"], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a2", ",", "a2"}], "]"}], "2"]}], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["m1", "2"], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a2", ",", "a2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a2", ",", "p1"}], "]"}], "2"]}], "+", 
           RowBox[{"35", " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a2", ",", "p1"}], "]"}], "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "q"}], "]"}], "2"]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["m1", "2"], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"a2", ",", "a2"}], "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"q", ",", "q"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{"35", " ", 
            SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
         RowBox[{"CWC", "[", 
          RowBox[{"aOH", ",", "4", ",", "0", ",", "0", ",", "0"}], "]"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"a2", ",", "a2"}], "]"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"CWC", "[", 
          RowBox[{"cOH", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"q", ",", "a2"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
               RowBox[{"dot", "[", 
                RowBox[{"a2", ",", "a2"}], "]"}]}], "+", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"dot", "[", 
                 RowBox[{"a2", ",", "p1"}], "]"}], "2"]}]}], ")"}], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"q", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.891419346646914*^9, 3.891419360603129*^9}, 
   3.891451309318117*^9, 3.891514292651712*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"e827ba09-a611-4eb3-8678-fd2d991260b6"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"8", " ", "m1", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Omega]", "2"]}], ")"}]}]], 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["G", "2"], " ", "m2", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   SqrtBox[
    RowBox[{"-", 
     RowBox[{"dot", "[", 
      RowBox[{"q", ",", "q"}], "]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"16", " ", 
      SuperscriptBox["m1", "4"], " ", "m2", " ", "\[Omega]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
      RowBox[{"CWC", "[", 
       RowBox[{"aOH", ",", "4", ",", "0", ",", "0", ",", "0"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"a2", ",", "a2"}], "]"}], "2"], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"q", ",", "q"}], "]"}], " ", 
      SubscriptBox["\[ScriptCapitalE]", "1"]}], "+", 
     RowBox[{
      RowBox[{"CWC", "[", 
       RowBox[{"eOH", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"a2", ",", "p1"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a2"}], "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["m1", "2"], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a2", ",", "a2"}], "]"}]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a2", ",", "p1"}], "]"}], "2"]}]}], ")"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m2", " ", "\[Omega]", " ", 
         RowBox[{"dot", "[", 
          RowBox[{"a2", ",", "p1"}], "]"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "1"]}], "+", 
        RowBox[{"m1", " ", 
         RowBox[{"dot", "[", 
          RowBox[{"a1", ",", "p2"}], "]"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "2"]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["m1", "2"], " ", 
      RowBox[{"CWC", "[", 
       RowBox[{"cOH", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"a2", ",", "a2"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m1", "2"]}], " ", "m2", " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a2"}], "]"}], "2"], " ", 
         SubscriptBox["\[ScriptCapitalE]", "1"]}], "+", 
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "2"], " ", "m2", " ", "\[Omega]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a2", ",", "a2"}], "]"}], " ", 
            SubscriptBox["\[ScriptCapitalE]", "1"]}], "+", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{"a2", ",", "p1"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m2", " ", "\[Omega]", " ", 
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
               RowBox[{"dot", "[", 
                RowBox[{"a2", ",", "p1"}], "]"}], " ", 
               SubscriptBox["\[ScriptCapitalE]", "1"]}], "+", 
              RowBox[{"m1", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
               RowBox[{"dot", "[", 
                RowBox[{"a1", ",", "p2"}], "]"}], " ", 
               SubscriptBox["\[ScriptCapitalE]", "2"]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.891419346646914*^9, 3.891419360603129*^9}, 
   3.891451309318117*^9, 3.891514292652658*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"6ea62a73-35f9-439c-ad62-58d64371568f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"OH2PMNonAnalyticContactTerms", "[", 
  RowBox[{"0", ",", "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"OH2PMNonAnalyticContactTerms", "[", 
  RowBox[{"1", ",", "4"}], "]"}]}], "Input",
 CellChangeTimes->{{3.891419368959146*^9, 3.891419371158291*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"3e598378-b97d-47b2-9b17-f78bdd9bd036"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["5", "16"]}], " ", 
  SuperscriptBox["G", "2"], " ", 
  SuperscriptBox["m2", "2"], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", "\[Omega]", " ", 
  RowBox[{"Abs", "[", "a2", "]"}], " ", 
  RowBox[{"dot", "[", 
   RowBox[{"a2", ",", "p1"}], "]"}], " ", 
  SqrtBox[
   RowBox[{"-", 
    RowBox[{"dot", "[", 
     RowBox[{"q", ",", "q"}], "]"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox["m1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
     RowBox[{"CWC", "[", 
      RowBox[{"gOH", ",", "4", ",", "0", ",", "0", ",", "0"}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"a2", ",", "a2"}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"q", ",", "q"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"CWC", "[", 
      RowBox[{"qOH", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["m1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "a2"}], "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox["m1", "2"], " ", 
           RowBox[{"dot", "[", 
            RowBox[{"a2", ",", "a2"}], "]"}]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox[
            RowBox[{"dot", "[", 
             RowBox[{"a2", ",", "p1"}], "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"dot", "[", 
         RowBox[{"q", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.891419371672553*^9, 3.891451309346499*^9, 
  3.8915142926782093`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"59c57989-37bc-4c22-a005-23e64dca44d7"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Omega]", "2"]}], ")"}]}]], 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["G", "2"], " ", "m2", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Abs", "[", "a2", "]"}], " ", 
   SqrtBox[
    RowBox[{"-", 
     RowBox[{"dot", "[", 
      RowBox[{"q", ",", "q"}], "]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["m1", "2"], " ", 
      RowBox[{"CWC", "[", 
       RowBox[{"gOH", ",", "4", ",", "0", ",", "0", ",", "0"}], "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"a2", ",", "a2"}], "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"q", ",", "q"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"27", " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"a2", ",", "p1"}], "]"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "1"]}], "+", 
        RowBox[{"m1", " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"a1", ",", "p2"}], "]"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"CWC", "[", 
       RowBox[{"qOH", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"a2", ",", "p1"}], "]"}], "3"], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "1"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m1", "2"], " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"a2", ",", "p1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"dot", "[", 
             RowBox[{"q", ",", "a2"}], "]"}], "2"], "-", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{"a2", ",", "a2"}], "]"}], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"q", ",", "q"}], "]"}]}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "1"]}], "+", 
        RowBox[{"21", " ", "m1", " ", "\[Omega]", " ", 
         RowBox[{"dot", "[", 
          RowBox[{"a1", ",", "p2"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"a2", ",", "p1"}], "]"}], "2"], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m1", "3"], " ", "\[Omega]", " ", 
         RowBox[{"dot", "[", 
          RowBox[{"a1", ",", "p2"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"dot", "[", 
             RowBox[{"q", ",", "a2"}], "]"}], "2"], "-", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{"a2", ",", "a2"}], "]"}], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"q", ",", "q"}], "]"}]}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "2"]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.891419371672553*^9, 3.891451309346499*^9, 
  3.891514292679085*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"eb68a4b9-e05d-4408-adb5-f2870c4ea1d3"]
}, Open  ]],

Cell["\<\
The full contributions to the 2PM amplitude are given by symmetrizing the \
above over particle labels:\
\>", "Text",
 CellChangeTimes->{{3.891419689692355*^9, 
  3.8914197204945583`*^9}},ExpressionUUID->"bad70c89-620c-49fc-bc63-\
f96e9d3f1873"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SymmetrizeOverParticles", "[", 
  RowBox[{"OH2PMAnalyticContactTerms", "[", 
   RowBox[{"0", ",", "4"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SymmetrizeOverParticles", "[", 
  RowBox[{"OH2PMNonAnalyticContactTerms", "[", 
   RowBox[{"0", ",", "4"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.891419724010105*^9, 3.8914197365549173`*^9}, {
  3.8914199616145983`*^9, 3.8914199671220703`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"f5dfceaf-cc59-4782-8857-1c2ecd18ab5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"32", " ", "m2", " ", 
     SqrtBox[
      RowBox[{"-", 
       RowBox[{"dot", "[", 
        RowBox[{"q", ",", "q"}], "]"}]}]]}]], 
   RowBox[{
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox["m1", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"CWC", "[", 
        RowBox[{"eOH", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["m2", "4"], " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"q", ",", "a1"}], "]"}], "4"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["m2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"dot", "[", 
              RowBox[{"a1", ",", "a1"}], "]"}]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox[
              RowBox[{"dot", "[", 
               RowBox[{"a1", ",", "p2"}], "]"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"q", ",", "a1"}], "]"}], "2"], " ", 
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "q"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["m2", "4"], " ", 
             SuperscriptBox[
              RowBox[{"dot", "[", 
               RowBox[{"a1", ",", "a1"}], "]"}], "2"]}], "-", 
            RowBox[{"30", " ", 
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"dot", "[", 
              RowBox[{"a1", ",", "a1"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"dot", "[", 
               RowBox[{"a1", ",", "p2"}], "]"}], "2"]}], "+", 
            RowBox[{"35", " ", 
             SuperscriptBox[
              RowBox[{"dot", "[", 
               RowBox[{"a1", ",", "p2"}], "]"}], "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"q", ",", "q"}], "]"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["m2", "2"], " ", 
       RowBox[{"dot", "[", 
        RowBox[{"a1", ",", "a1"}], "]"}], " ", 
       RowBox[{"dot", "[", 
        RowBox[{"q", ",", "q"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"30", " ", 
             SuperscriptBox["\[Omega]", "2"]}], "+", 
            RowBox[{"35", " ", 
             SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
          RowBox[{"CWC", "[", 
           RowBox[{"aOH", ",", "4", ",", "0", ",", "0", ",", "0"}], "]"}], 
          " ", 
          RowBox[{"dot", "[", 
           RowBox[{"a1", ",", "a1"}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "q"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"CWC", "[", 
           RowBox[{"cOH", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"dot", "[", 
               RowBox[{"q", ",", "a1"}], "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
                RowBox[{"dot", "[", 
                 RowBox[{"a1", ",", "a1"}], "]"}]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"dot", "[", 
                  RowBox[{"a1", ",", "p2"}], "]"}], "2"]}]}], ")"}], " ", 
             RowBox[{"dot", "[", 
              RowBox[{"q", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"32", " ", "m1", " ", 
     SqrtBox[
      RowBox[{"-", 
       RowBox[{"dot", "[", 
        RowBox[{"q", ",", "q"}], "]"}]}]]}]], 
   RowBox[{
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox["m2", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"CWC", "[", 
        RowBox[{"eOH", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["m1", "4"], " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"q", ",", "a2"}], "]"}], "4"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["m1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             RowBox[{"dot", "[", 
              RowBox[{"a2", ",", "a2"}], "]"}]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox[
              RowBox[{"dot", "[", 
               RowBox[{"a2", ",", "p1"}], "]"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"q", ",", "a2"}], "]"}], "2"], " ", 
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "q"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["m1", "4"], " ", 
             SuperscriptBox[
              RowBox[{"dot", "[", 
               RowBox[{"a2", ",", "a2"}], "]"}], "2"]}], "-", 
            RowBox[{"30", " ", 
             SuperscriptBox["m1", "2"], " ", 
             RowBox[{"dot", "[", 
              RowBox[{"a2", ",", "a2"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"dot", "[", 
               RowBox[{"a2", ",", "p1"}], "]"}], "2"]}], "+", 
            RowBox[{"35", " ", 
             SuperscriptBox[
              RowBox[{"dot", "[", 
               RowBox[{"a2", ",", "p1"}], "]"}], "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"q", ",", "q"}], "]"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["m1", "2"], " ", 
       RowBox[{"dot", "[", 
        RowBox[{"a2", ",", "a2"}], "]"}], " ", 
       RowBox[{"dot", "[", 
        RowBox[{"q", ",", "q"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"30", " ", 
             SuperscriptBox["\[Omega]", "2"]}], "+", 
            RowBox[{"35", " ", 
             SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
          RowBox[{"CWC", "[", 
           RowBox[{"aOH", ",", "4", ",", "0", ",", "0", ",", "0"}], "]"}], 
          " ", 
          RowBox[{"dot", "[", 
           RowBox[{"a2", ",", "a2"}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "q"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"CWC", "[", 
           RowBox[{"cOH", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"dot", "[", 
               RowBox[{"q", ",", "a2"}], "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
                RowBox[{"dot", "[", 
                 RowBox[{"a2", ",", "a2"}], "]"}]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"dot", "[", 
                  RowBox[{"a2", ",", "p1"}], "]"}], "2"]}]}], ")"}], " ", 
             RowBox[{"dot", "[", 
              RowBox[{"q", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.891419729456791*^9, 3.891419737085512*^9}, {
   3.8914198340500193`*^9, 3.891419848263558*^9}, 3.8914199249565363`*^9, 
   3.891420053316455*^9, 3.891451309379253*^9, 3.891514292703331*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"73c09e5e-36a7-4df9-9179-904bc20d7e44"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["5", "16"]}], " ", 
   SuperscriptBox["G", "2"], " ", 
   SuperscriptBox["m1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", "\[Omega]", " ", 
   RowBox[{"Abs", "[", "a1", "]"}], " ", 
   RowBox[{"dot", "[", 
    RowBox[{"a1", ",", "p2"}], "]"}], " ", 
   SqrtBox[
    RowBox[{"-", 
     RowBox[{"dot", "[", 
      RowBox[{"q", ",", "q"}], "]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["m2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
      RowBox[{"CWC", "[", 
       RowBox[{"gOH", ",", "4", ",", "0", ",", "0", ",", "0"}], "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"a1", ",", "a1"}], "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"q", ",", "q"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"CWC", "[", 
       RowBox[{"qOH", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a1"}], "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["m2", "2"], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a1", ",", "a1"}], "]"}]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a1", ",", "p2"}], "]"}], "2"]}]}], ")"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["5", "16"], " ", 
   SuperscriptBox["G", "2"], " ", 
   SuperscriptBox["m2", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", "\[Omega]", " ", 
   RowBox[{"Abs", "[", "a2", "]"}], " ", 
   RowBox[{"dot", "[", 
    RowBox[{"a2", ",", "p1"}], "]"}], " ", 
   SqrtBox[
    RowBox[{"-", 
     RowBox[{"dot", "[", 
      RowBox[{"q", ",", "q"}], "]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["m1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
      RowBox[{"CWC", "[", 
       RowBox[{"gOH", ",", "4", ",", "0", ",", "0", ",", "0"}], "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"a2", ",", "a2"}], "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"q", ",", "q"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"CWC", "[", 
       RowBox[{"qOH", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a2"}], "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["m1", "2"], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a2", ",", "a2"}], "]"}]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a2", ",", "p1"}], "]"}], "2"]}]}], ")"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{{3.891419729456791*^9, 3.891419737085512*^9}, {
   3.8914198340500193`*^9, 3.891419848263558*^9}, 3.8914199249565363`*^9, 
   3.891420053316455*^9, 3.891451309379253*^9, 3.89151429270409*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"c9ef6dbe-a815-4928-984f-64c1e5f714b2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Same helicity", "Subsubsection",
 CellChangeTimes->{{3.8914186590656443`*^9, 
  3.891418662764267*^9}},ExpressionUUID->"4220ed29-b396-4aff-947e-\
8c076b291c38"],

Cell[BoxData[{
 RowBox[{"Get", "[", 
  RowBox[{
   RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
   "\"\<SH2PMAnalyticContactTerms.mx\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", 
  RowBox[{
   RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
   "\"\<SH2PMNonAnalyticContactTerms.mx\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.8914187463916187`*^9, 3.891418764158958*^9}, {
  3.89141915375175*^9, 3.891419156636009*^9}, {3.8914200965547743`*^9, 
  3.891420098134715*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"4167d446-f9da-45bf-82f4-2f02267199ca"],

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["spin", "1"], "\[Infinity]"], "\[Times]", 
    SuperscriptBox[
     SubscriptBox["spin", "2"], 
     SubscriptBox["s", "2"]]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d0085c79-ed06-4cbb-b26f-bd8afa45517d"],
 " results -- where the spin order of the contact terms is given by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1e30ca27-73b5-4627-8800-8345873e5be4"],
 " -- are retrieved by the functions ",
 Cell[BoxData[
  FormBox[
   RowBox[{"SH2PMAnalyticContactTerms", "[", 
    SubscriptBox["s", "2"], "]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d6800233-b5e6-4c31-8e82-11b44e78b763"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"SH2PMNonAnalyticContactTerms", "[", 
    SubscriptBox["s", "2"], "]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "863a24b5-dab1-48d9-b8aa-71a23b0f8b5b"],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "<=", 
    SubscriptBox["s", "2"], "<=", "28"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2c5b8043-2051-4455-abc0-791af668e000"],
 ".  For example, at quartic order in spin,"
}], "Text",
 CellChangeTimes->{{3.891418031064805*^9, 3.8914181257110443`*^9}, {
  3.891419175612952*^9, 3.89141929876505*^9}, {3.891419604573593*^9, 
  3.89141960457365*^9}, {3.891420101324181*^9, 3.8914201532736807`*^9}, {
  3.891420187080247*^9, 
  3.891420213286395*^9}},ExpressionUUID->"76196aa4-d721-4d72-9ab7-\
ddb69b7781b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SH2PMAnalyticContactTerms", "[", "4", "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8914193350573893`*^9, 3.8914193603575907`*^9}, {
  3.891420132451733*^9, 3.8914201949249*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"41e13c6a-fa63-49bf-9256-c81124f98960"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"64", " ", "m1", " ", 
    SqrtBox[
     RowBox[{"-", 
      RowBox[{"dot", "[", 
       RowBox[{"q", ",", "q"}], "]"}]}]]}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     RowBox[{"dot", "[", 
      RowBox[{"q", ",", "a1"}], "]"}]}]], " ", 
   SuperscriptBox["G", "2"], " ", 
   SuperscriptBox["m2", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      RowBox[{"CWC", "[", 
       RowBox[{"eSH", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a2"}], "]"}], "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a2", ",", "a2"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a2", ",", "p1"}], "]"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a2"}], "]"}], "2"], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             RowBox[{"dot", "[", 
              RowBox[{"a2", ",", "a2"}], "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a2", ",", "p1"}], "]"}], "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "q"}], "]"}], "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["m1", "4"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a2"}], "]"}], "3"], " ", 
         SubscriptBox["\[ScriptCapitalE]", "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["m1", "2"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a2", ",", "a2"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"dot", "[", 
             RowBox[{"a2", ",", "p1"}], "]"}], "2"]}], ")"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "a2"}], "]"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "2"]}]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"dot", "[", 
         RowBox[{"q", ",", "a1"}], "]"}]}]], " ", 
      RowBox[{"CWC", "[", 
       RowBox[{"eSHbar", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a2"}], "]"}], "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a2", ",", "a2"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a2", ",", "p1"}], "]"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a2"}], "]"}], "2"], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             RowBox[{"dot", "[", 
              RowBox[{"a2", ",", "a2"}], "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a2", ",", "p1"}], "]"}], "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "q"}], "]"}], "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["m1", "4"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a2"}], "]"}], "3"], " ", 
         SubscriptBox["\[ScriptCapitalE]", "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["m1", "2"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a2", ",", "a2"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"dot", "[", 
             RowBox[{"a2", ",", "p1"}], "]"}], "2"]}], ")"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "a2"}], "]"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "2"]}]}], ")"}]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["m1", "2"], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"a2", ",", "a2"}], "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"q", ",", "q"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", 
         SuperscriptBox["m1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"CWC", "[", 
            RowBox[{"aSH", ",", "4", ",", "0", ",", "0", ",", "0"}], "]"}], 
           "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"dot", "[", 
               RowBox[{"q", ",", "a1"}], "]"}]}]], " ", 
            RowBox[{"CWC", "[", 
             RowBox[{"aSHbar", ",", "4", ",", "0", ",", "0", ",", "0"}], 
             "]"}]}]}], ")"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"a2", ",", "a2"}], "]"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"dot", "[", 
            RowBox[{"q", ",", "a1"}], "]"}]}]], " ", 
         RowBox[{"CWC", "[", 
          RowBox[{"cSHbar", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"q", ",", "a2"}], "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               RowBox[{"dot", "[", 
                RowBox[{"a2", ",", "a2"}], "]"}]}], "+", 
              SuperscriptBox[
               RowBox[{"dot", "[", 
                RowBox[{"a2", ",", "p1"}], "]"}], "2"]}], ")"}], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"q", ",", "q"}], "]"}]}], "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["m1", "2"], " ", "\[Omega]", " ", 
            RowBox[{"dot", "[", 
             RowBox[{"q", ",", "a2"}], "]"}], " ", 
            SubscriptBox["\[ScriptCapitalE]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"CWC", "[", 
          RowBox[{"cSH", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"q", ",", "a2"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               RowBox[{"dot", "[", 
                RowBox[{"a2", ",", "a2"}], "]"}]}], "+", 
              SuperscriptBox[
               RowBox[{"dot", "[", 
                RowBox[{"a2", ",", "p1"}], "]"}], "2"]}], ")"}], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"q", ",", "q"}], "]"}]}], "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["m1", "2"], " ", "\[Omega]", " ", 
            RowBox[{"dot", "[", 
             RowBox[{"q", ",", "a2"}], "]"}], " ", 
            SubscriptBox["\[ScriptCapitalE]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.891419346646914*^9, 3.891419360603129*^9}, {
   3.891420173549777*^9, 3.8914201954952517`*^9}, 3.891451310488855*^9, 
   3.891514293510048*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"a265d601-3546-4b3c-a60f-c6f0765716a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SH2PMNonAnalyticContactTerms", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.891419368959146*^9, 3.891419371158291*^9}, {
  3.89142019973462*^9, 3.891420223402316*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"da884e3d-f7be-42e0-aa94-5be226ff3c0a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.891419371672553*^9, 3.8914202060338593`*^9, 
  3.8914513105586452`*^9, 3.891514293525432*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"6fc2f577-4b89-475c-9d81-da4e0b8b651a"]
}, Open  ]],

Cell["\<\
The full contributions to the 2PM amplitude are given by symmetrizing the \
above over particle labels:\
\>", "Text",
 CellChangeTimes->{{3.891419689692355*^9, 
  3.8914197204945583`*^9}},ExpressionUUID->"77042a25-1392-4d3e-9609-\
5e9fa0391cc1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SymmetrizeOverParticles", "[", 
   RowBox[{"SH2PMAnalyticContactTerms", "[", "4", "]"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"SymmetrizeOverParticles", "[", 
  RowBox[{"SH2PMNonAnalyticContactTerms", "[", "4", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.891419724010105*^9, 3.8914197365549173`*^9}, {
  3.8914199616145983`*^9, 3.8914199671220703`*^9}, {3.89142024291881*^9, 
  3.8914202562432117`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"b6444e47-d08f-4656-9fee-c0f48d4b97f2"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"64", " ", "m1", " ", "m2", " ", 
    SqrtBox[
     RowBox[{"-", 
      RowBox[{"dot", "[", 
       RowBox[{"q", ",", "q"}], "]"}]}]]}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"dot", "[", 
       RowBox[{"q", ",", "a1"}], "]"}]}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{"q", ",", "a2"}], "]"}]}]], " ", 
   SuperscriptBox["G", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"dot", "[", 
        RowBox[{"q", ",", "a2"}], "]"}]], " ", 
      RowBox[{"CWC", "[", 
       RowBox[{"eSH", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"dot", "[", 
            RowBox[{"q", ",", "a1"}], "]"}], "+", 
           RowBox[{"dot", "[", 
            RowBox[{"q", ",", "a2"}], "]"}]}]], " ", 
         SuperscriptBox["m1", "3"], " ", 
         SuperscriptBox["m2", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a1"}], "]"}], "4"]}], "+", 
        RowBox[{
         SuperscriptBox["m1", "4"], " ", 
         SuperscriptBox["m2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a2"}], "]"}], "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"dot", "[", 
            RowBox[{"q", ",", "a1"}], "]"}], "+", 
           RowBox[{"dot", "[", 
            RowBox[{"q", ",", "a2"}], "]"}]}]], " ", 
         SuperscriptBox["m1", "3"], " ", 
         SuperscriptBox["m2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a1", ",", "a1"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a1", ",", "p2"}], "]"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a1"}], "]"}], "2"], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a2", ",", "a2"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a2", ",", "p1"}], "]"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a2"}], "]"}], "2"], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"dot", "[", 
               RowBox[{"q", ",", "a1"}], "]"}], "+", 
              RowBox[{"dot", "[", 
               RowBox[{"q", ",", "a2"}], "]"}]}]], " ", 
            SuperscriptBox["m1", "3"], " ", 
            SuperscriptBox["m2", "4"], " ", 
            SuperscriptBox["\[Omega]", "4"], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a1", ",", "a1"}], "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"dot", "[", 
               RowBox[{"q", ",", "a1"}], "]"}], "+", 
              RowBox[{"dot", "[", 
               RowBox[{"q", ",", "a2"}], "]"}]}]], " ", 
            SuperscriptBox["m1", "3"], " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a1", ",", "a1"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a1", ",", "p2"}], "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"dot", "[", 
               RowBox[{"q", ",", "a1"}], "]"}], "+", 
              RowBox[{"dot", "[", 
               RowBox[{"q", ",", "a2"}], "]"}]}]], " ", 
            SuperscriptBox["m1", "3"], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a1", ",", "p2"}], "]"}], "4"]}], "+", 
           RowBox[{
            SuperscriptBox["m2", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["\[Omega]", "2"], " ", 
                RowBox[{"dot", "[", 
                 RowBox[{"a2", ",", "a2"}], "]"}]}], "+", 
               SuperscriptBox[
                RowBox[{"dot", "[", 
                 RowBox[{"a2", ",", "p1"}], "]"}], "2"]}], ")"}], "2"]}]}], 
          ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "q"}], "]"}], "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"dot", "[", 
            RowBox[{"q", ",", "a1"}], "]"}], "+", 
           RowBox[{"dot", "[", 
            RowBox[{"q", ",", "a2"}], "]"}]}]], " ", 
         SuperscriptBox["m1", "3"], " ", 
         SuperscriptBox["m2", "4"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a1"}], "]"}], "3"], " ", 
         SubscriptBox["\[ScriptCapitalE]", "1"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"dot", "[", 
            RowBox[{"q", ",", "a1"}], "]"}], "+", 
           RowBox[{"dot", "[", 
            RowBox[{"q", ",", "a2"}], "]"}]}]], " ", 
         SuperscriptBox["m1", "3"], " ", 
         SuperscriptBox["m2", "2"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a1", ",", "a1"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"dot", "[", 
             RowBox[{"a1", ",", "p2"}], "]"}], "2"]}], ")"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "a1"}], "]"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "1"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["m1", "4"], " ", 
         SuperscriptBox["m2", "3"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a2"}], "]"}], "3"], " ", 
         SubscriptBox["\[ScriptCapitalE]", "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "3"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a2", ",", "a2"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"dot", "[", 
             RowBox[{"a2", ",", "p1"}], "]"}], "2"]}], ")"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "a2"}], "]"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "2"]}]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"dot", "[", 
        RowBox[{"q", ",", "a1"}], "]"}]], " ", 
      RowBox[{"CWC", "[", 
       RowBox[{"eSHbar", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m1", "3"], " ", 
         SuperscriptBox["m2", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a1"}], "]"}], "4"]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"dot", "[", 
            RowBox[{"q", ",", "a1"}], "]"}], "+", 
           RowBox[{"dot", "[", 
            RowBox[{"q", ",", "a2"}], "]"}]}]], " ", 
         SuperscriptBox["m1", "4"], " ", 
         SuperscriptBox["m2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a2"}], "]"}], "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m1", "3"], " ", 
         SuperscriptBox["m2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a1", ",", "a1"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a1", ",", "p2"}], "]"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a1"}], "]"}], "2"], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"dot", "[", 
            RowBox[{"q", ",", "a1"}], "]"}], "+", 
           RowBox[{"dot", "[", 
            RowBox[{"q", ",", "a2"}], "]"}]}]], " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a2", ",", "a2"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a2", ",", "p1"}], "]"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a2"}], "]"}], "2"], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "3"], " ", 
            SuperscriptBox["m2", "4"], " ", 
            SuperscriptBox["\[Omega]", "4"], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a1", ",", "a1"}], "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m1", "3"], " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a1", ",", "a1"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a1", ",", "p2"}], "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m1", "3"], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a1", ",", "p2"}], "]"}], "4"]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"dot", "[", 
               RowBox[{"q", ",", "a1"}], "]"}], "+", 
              RowBox[{"dot", "[", 
               RowBox[{"q", ",", "a2"}], "]"}]}]], " ", 
            SuperscriptBox["m2", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["\[Omega]", "2"], " ", 
                RowBox[{"dot", "[", 
                 RowBox[{"a2", ",", "a2"}], "]"}]}], "+", 
               SuperscriptBox[
                RowBox[{"dot", "[", 
                 RowBox[{"a2", ",", "p1"}], "]"}], "2"]}], ")"}], "2"]}]}], 
          ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "q"}], "]"}], "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["m1", "3"], " ", 
         SuperscriptBox["m2", "4"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a1"}], "]"}], "3"], " ", 
         SubscriptBox["\[ScriptCapitalE]", "1"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["m1", "3"], " ", 
         SuperscriptBox["m2", "2"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a1", ",", "a1"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"dot", "[", 
             RowBox[{"a1", ",", "p2"}], "]"}], "2"]}], ")"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "a1"}], "]"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "1"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"dot", "[", 
            RowBox[{"q", ",", "a1"}], "]"}], "+", 
           RowBox[{"dot", "[", 
            RowBox[{"q", ",", "a2"}], "]"}]}]], " ", 
         SuperscriptBox["m1", "4"], " ", 
         SuperscriptBox["m2", "3"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a2"}], "]"}], "3"], " ", 
         SubscriptBox["\[ScriptCapitalE]", "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"dot", "[", 
            RowBox[{"q", ",", "a1"}], "]"}], "+", 
           RowBox[{"dot", "[", 
            RowBox[{"q", ",", "a2"}], "]"}]}]], " ", 
         SuperscriptBox["m1", "2"], " ", 
         SuperscriptBox["m2", "3"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m1", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a2", ",", "a2"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"dot", "[", 
             RowBox[{"a2", ",", "p1"}], "]"}], "2"]}], ")"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "a2"}], "]"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "2"]}]}], ")"}]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["m1", "2"], " ", 
      SuperscriptBox["m2", "2"], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"q", ",", "q"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", "m1", " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"dot", "[", 
              RowBox[{"q", ",", "a2"}], "]"}]], " ", 
            RowBox[{"CWC", "[", 
             RowBox[{"aSH", ",", "4", ",", "0", ",", "0", ",", "0"}], "]"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"dot", "[", 
                  RowBox[{"q", ",", "a1"}], "]"}], "+", 
                 RowBox[{"dot", "[", 
                  RowBox[{"q", ",", "a2"}], "]"}]}]], " ", "m2", " ", 
               SuperscriptBox[
                RowBox[{"dot", "[", 
                 RowBox[{"a1", ",", "a1"}], "]"}], "2"]}], "+", 
              RowBox[{"m1", " ", 
               SuperscriptBox[
                RowBox[{"dot", "[", 
                 RowBox[{"a2", ",", "a2"}], "]"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"dot", "[", 
              RowBox[{"q", ",", "a1"}], "]"}]], " ", 
            RowBox[{"CWC", "[", 
             RowBox[{"aSHbar", ",", "4", ",", "0", ",", "0", ",", "0"}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m2", " ", 
               SuperscriptBox[
                RowBox[{"dot", "[", 
                 RowBox[{"a1", ",", "a1"}], "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"dot", "[", 
                  RowBox[{"q", ",", "a1"}], "]"}], "+", 
                 RowBox[{"dot", "[", 
                  RowBox[{"q", ",", "a2"}], "]"}]}]], " ", "m1", " ", 
               SuperscriptBox[
                RowBox[{"dot", "[", 
                 RowBox[{"a2", ",", "a2"}], "]"}], "2"]}]}], ")"}]}]}], ")"}],
          " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a2"}], "]"}]], " ", 
         RowBox[{"CWC", "[", 
          RowBox[{"cSH", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"dot", "[", 
                RowBox[{"q", ",", "a1"}], "]"}], "+", 
               RowBox[{"dot", "[", 
                RowBox[{"q", ",", "a2"}], "]"}]}]]}], " ", "m1", " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a1", ",", "a1"}], "]"}], "2"], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"q", ",", "q"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"dot", "[", 
               RowBox[{"q", ",", "a1"}], "]"}], "+", 
              RowBox[{"dot", "[", 
               RowBox[{"q", ",", "a2"}], "]"}]}]], " ", "m1", " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a1", ",", "a1"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"dot", "[", 
                 RowBox[{"q", ",", "a1"}], "]"}], "2"]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"dot", "[", 
                 RowBox[{"a1", ",", "p2"}], "]"}], "2"], " ", 
               RowBox[{"dot", "[", 
                RowBox[{"q", ",", "q"}], "]"}]}], "-", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["m2", "2"], " ", "\[Omega]", " ", 
               RowBox[{"dot", "[", 
                RowBox[{"q", ",", "a1"}], "]"}], " ", 
               SubscriptBox["\[ScriptCapitalE]", "1"]}]}], ")"}]}], "-", 
           RowBox[{"m2", " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a2", ",", "a2"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"dot", "[", 
                 RowBox[{"q", ",", "a2"}], "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"], " ", 
                  RowBox[{"dot", "[", 
                   RowBox[{"a2", ",", "a2"}], "]"}]}], "+", 
                 SuperscriptBox[
                  RowBox[{"dot", "[", 
                   RowBox[{"a2", ",", "p1"}], "]"}], "2"]}], ")"}], " ", 
               RowBox[{"dot", "[", 
                RowBox[{"q", ",", "q"}], "]"}]}], "-", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["m1", "2"], " ", "\[Omega]", " ", 
               RowBox[{"dot", "[", 
                RowBox[{"q", ",", "a2"}], "]"}], " ", 
               SubscriptBox["\[ScriptCapitalE]", "2"]}]}], ")"}]}]}], ")"}]}],
         "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a1"}], "]"}]], " ", 
         RowBox[{"CWC", "[", 
          RowBox[{"cSHbar", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m1"}], " ", 
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a1", ",", "a1"}], "]"}], "2"], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"q", ",", "q"}], "]"}]}], "+", 
           RowBox[{"m1", " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a1", ",", "a1"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"dot", "[", 
                 RowBox[{"q", ",", "a1"}], "]"}], "2"]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"dot", "[", 
                 RowBox[{"a1", ",", "p2"}], "]"}], "2"], " ", 
               RowBox[{"dot", "[", 
                RowBox[{"q", ",", "q"}], "]"}]}], "+", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["m2", "2"], " ", "\[Omega]", " ", 
               RowBox[{"dot", "[", 
                RowBox[{"q", ",", "a1"}], "]"}], " ", 
               SubscriptBox["\[ScriptCapitalE]", "1"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"dot", "[", 
               RowBox[{"q", ",", "a1"}], "]"}], "+", 
              RowBox[{"dot", "[", 
               RowBox[{"q", ",", "a2"}], "]"}]}]], " ", "m2", " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a2", ",", "a2"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"dot", "[", 
                 RowBox[{"q", ",", "a2"}], "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m1", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"], " ", 
                  RowBox[{"dot", "[", 
                   RowBox[{"a2", ",", "a2"}], "]"}]}], "+", 
                 SuperscriptBox[
                  RowBox[{"dot", "[", 
                   RowBox[{"a2", ",", "p1"}], "]"}], "2"]}], ")"}], " ", 
               RowBox[{"dot", "[", 
                RowBox[{"q", ",", "q"}], "]"}]}], "+", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["m1", "2"], " ", "\[Omega]", " ", 
               RowBox[{"dot", "[", 
                RowBox[{"q", ",", "a2"}], "]"}], " ", 
               SubscriptBox["\[ScriptCapitalE]", "2"]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.891419729456791*^9, 3.891419737085512*^9}, {
   3.8914198340500193`*^9, 3.891419848263558*^9}, 3.8914199249565363`*^9, 
   3.891420053316455*^9, 3.891420258150544*^9, 3.8914513118898573`*^9, 
   3.891514294796109*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"d0f7baf4-e179-441e-85b0-d5fc4c72f97c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.891419729456791*^9, 3.891419737085512*^9}, {
   3.8914198340500193`*^9, 3.891419848263558*^9}, 3.8914199249565363`*^9, 
   3.891420053316455*^9, 3.891420258150544*^9, 3.8914513118898573`*^9, 
   3.891514294796764*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"33038f05-41ab-48d8-8c47-232919dbf3d9"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete amplitude at finite spin orders", "Section",
 CellChangeTimes->{{3.891420383179481*^9, 
  3.891420392215496*^9}},ExpressionUUID->"c65d6aa1-d459-4f14-a556-\
635683221993"],

Cell[TextData[{
 "We demonstrate the extraction of the most general 2PM amplitude in the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["s", "1"], "\[Times]", 
     SubscriptBox["s", "2"]}], "=", 
    RowBox[{"4", "\[Times]", "0"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "226dbc04-f437-449b-ab1d-c7b6e329620e"],
 " sector from the stored information."
}], "Text",
 CellChangeTimes->{{3.891420503487236*^9, 3.891420575398437*^9}, {
  3.891420673679409*^9, 3.891420675252593*^9}, {3.891420997287896*^9, 
  3.891420998574479*^9}},ExpressionUUID->"00d0b88b-2fb5-4815-9e9e-\
cc80003464a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountSpinOrders", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "i_"], ":>", 
      RowBox[{
       SubscriptBox["\[Sigma]", "i"], 
       SubscriptBox["\[ScriptCapitalE]", "i"]}]}], ",", 
     RowBox[{"a1", "->", 
      RowBox[{
       SubscriptBox["\[Sigma]", "1"], "a1"}]}], ",", 
     RowBox[{"a2", "->", 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "a2"}]}], ",", 
     RowBox[{"Q11", "->", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[Sigma]", "1"], "2"], "Q11"}]}], ",", 
     RowBox[{"Q22", "->", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[Sigma]", "2"], "2"], "Q22"}]}], ",", 
     RowBox[{"Q12", "->", 
      RowBox[{
       SubscriptBox["\[Sigma]", "1"], 
       SubscriptBox["\[Sigma]", "2"], "Q12"}]}], ",", 
     RowBox[{"V11", "->", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[Sigma]", "1"], "2"], "V11"}]}], ",", 
     RowBox[{"V22", "->", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[Sigma]", "2"], "2"], "V22"}]}], ",", 
     RowBox[{"V12", "->", 
      RowBox[{
       SubscriptBox["\[Sigma]", "1"], 
       SubscriptBox["\[Sigma]", "2"], "V12"}]}]}], "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8914204153331337`*^9, 3.891420492719831*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"380c570b-736c-4eb5-8bc6-bf49d4926a98"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"s1", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s2", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.891451245286929*^9, 3.891451249465518*^9}, 
   3.8914513150269833`*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"2ed1ae62-2e13-404f-948d-2a2091af1a66"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"the", " ", "shift"}], "-", 
    RowBox[{"symmetric", " ", "part"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"EvenQ", "[", 
            RowBox[{"s1", "+", "s2"}], "]"}], ",", 
           RowBox[{"amplitude2PMeveninspinTospin28", "[", 
            FractionBox[
             RowBox[{"s1", "+", "s2"}], "2"], "]"}], ",", 
           RowBox[{"amplitude2PModdinspinTospin27", "[", 
            FractionBox[
             RowBox[{"s1", "+", "s2", "-", "1"}], "2"], "]"}]}], "]"}], "/.", 
         "CountSpinOrders"}], ",", 
        SubscriptBox["\[Sigma]", "2"], ",", "s2"}], "]"}], ",", 
      SubscriptBox["\[Sigma]", "1"], ",", "s1"}], "]"}], "//", "Simplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"opposite", "-", 
     RowBox[{
     "helicity", " ", "analytic", " ", "contact", " ", "terms", " ", "from", 
      " ", "particle", " ", "2"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"OH2PMAnalyticContactTerms", "[", 
     RowBox[{"s1", ",", "s2"}], "]"}], "//", "Simplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"opposite", "-", 
     RowBox[{
     "helicity", " ", "analytic", " ", "contact", " ", "terms", " ", "from", 
      " ", "particle", " ", "1"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SwapParticleLabels", "[", 
     RowBox[{"OH2PMAnalyticContactTerms", "[", 
      RowBox[{"s2", ",", "s1"}], "]"}], "]"}], "//", "Simplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"opposite", "-", 
     RowBox[{"helicity", " ", "non"}], "-", 
     RowBox[{
     "analytic", " ", "contact", " ", "terms", " ", "from", " ", "particle", 
      " ", "2"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"OH2PMNonAnalyticContactTerms", "[", 
     RowBox[{"s1", ",", "s2"}], "]"}], "//", "Simplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"opposite", "-", 
     RowBox[{"helicity", " ", "non"}], "-", 
     RowBox[{
     "analytic", " ", "contact", " ", "terms", " ", "from", " ", "particle", 
      " ", "1"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SwapParticleLabels", "[", 
     RowBox[{"OH2PMNonAnalyticContactTerms", "[", 
      RowBox[{"s2", ",", "s1"}], "]"}], "]"}], "//", "Simplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"same", "-", 
     RowBox[{
     "helicity", " ", "analytic", " ", "contact", " ", "terms", " ", "from", 
      " ", "particle", " ", "2"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"SH2PMAnalyticContactTerms", "[", "s2", "]"}], "/.", 
        "CountSpinOrders"}], "/.", 
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], "->", "1"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Sigma]", "1"], ",", "0", ",", "s1"}], "}"}]}], "]"}], 
    "//", "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"same", "-", 
     RowBox[{
     "helicity", " ", "analytic", " ", "contact", " ", "terms", " ", "from", 
      " ", "particle", " ", "1"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"SwapParticleLabels", "[", 
         RowBox[{"SH2PMAnalyticContactTerms", "[", "s1", "]"}], "]"}], "/.", 
        "CountSpinOrders"}], "/.", 
       RowBox[{
        SubscriptBox["\[Sigma]", "1"], "->", "1"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], ",", "0", ",", "s2"}], "}"}]}], "]"}], 
    "//", "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"same", "-", 
     RowBox[{"helicity", " ", "non"}], "-", 
     RowBox[{
     "analytic", " ", "contact", " ", "terms", " ", "from", " ", "particle", 
      " ", "2"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"SH2PMNonAnalyticContactTerms", "[", "s2", "]"}], "/.", 
        "CountSpinOrders"}], "/.", 
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], "->", "1"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Sigma]", "1"], ",", "0", ",", "s1"}], "}"}]}], "]"}], 
    "//", "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"same", "-", 
     RowBox[{"helicity", " ", "non"}], "-", 
     RowBox[{
     "analytic", " ", "contact", " ", "terms", " ", "from", " ", "particle", 
      " ", "1"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"SwapParticleLabels", "[", 
         RowBox[{"SH2PMNonAnalyticContactTerms", "[", "s1", "]"}], "]"}], "/.",
         "CountSpinOrders"}], "/.", 
       RowBox[{
        SubscriptBox["\[Sigma]", "1"], "->", "1"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], ",", "0", ",", "s2"}], "}"}]}], "]"}], 
    "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.891420579574113*^9, 3.891420649041813*^9}, {
  3.891420684194809*^9, 3.891420777553219*^9}, {3.891421001575429*^9, 
  3.891421006132051*^9}, {3.891421076681519*^9, 3.891421207381172*^9}, {
  3.891421347307732*^9, 3.8914216020131474`*^9}, {3.89142164793538*^9, 
  3.891421649945207*^9}, {3.8914512548614492`*^9, 3.891451296021329*^9}, {
  3.891451339041251*^9, 3.8914514294741087`*^9}, {3.891451466140328*^9, 
  3.8914515422423773`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"46e43011-5b9c-4195-b36f-f4ff0ce3b02d"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"768", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Omega]", "2"]}], ")"}], "3"], " ", 
    SqrtBox[
     RowBox[{"-", 
      RowBox[{"dot", "[", 
       RowBox[{"q", ",", "q"}], "]"}]}]]}]], 
  RowBox[{
   SuperscriptBox["G", "2"], " ", 
   SuperscriptBox["m1", "2"], " ", 
   SuperscriptBox["m2", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"8", " ", "m1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"64", " ", 
         SuperscriptBox["V11", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["Q11", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Omega]", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"35", "-", 
           RowBox[{"250", " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{"239", " ", 
            SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", "Q11", " ", "V11", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", 
           RowBox[{"219", " ", 
            SuperscriptBox["\[Omega]", "2"]}], "-", 
           RowBox[{"387", " ", 
            SuperscriptBox["\[Omega]", "4"]}], "+", 
           RowBox[{"193", " ", 
            SuperscriptBox["\[Omega]", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"m2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["Q11", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Omega]", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"320", " ", 
            SuperscriptBox["\[Omega]", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "256"}], "+", 
              RowBox[{"d", "[", 
               RowBox[{"4", ",", "0"}], "]"}]}], ")"}]}], "-", 
           RowBox[{"d", "[", 
            RowBox[{"4", ",", "0"}], "]"}]}], ")"}]}], "+", 
        RowBox[{"6", " ", "Q11", " ", "V11", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"128", "+", 
           RowBox[{
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"64", "-", 
              RowBox[{"10", " ", 
               RowBox[{"d", "[", 
                RowBox[{"4", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Omega]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "64"}], "+", 
              RowBox[{"d", "[", 
               RowBox[{"4", ",", "0"}], "]"}]}], ")"}]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"d", "[", 
             RowBox[{"4", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["V11", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "832"}], "-", 
           RowBox[{"35", " ", 
            RowBox[{"d", "[", 
             RowBox[{"4", ",", "0"}], "]"}]}], "+", 
           RowBox[{"35", " ", 
            SuperscriptBox["\[Omega]", "6"], " ", 
            RowBox[{"d", "[", 
             RowBox[{"4", ",", "0"}], "]"}]}], "-", 
           RowBox[{"15", " ", 
            SuperscriptBox["\[Omega]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "64"}], "+", 
              RowBox[{"7", " ", 
               RowBox[{"d", "[", 
                RowBox[{"4", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"128", "+", 
              RowBox[{"35", " ", 
               RowBox[{"d", "[", 
                RowBox[{"4", ",", "0"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8914206197301807`*^9, 3.891420624033852*^9}, {
   3.891420778105443*^9, 3.891420803729142*^9}, 3.891420851253207*^9, 
   3.891421132864695*^9, 3.891421208206624*^9, 3.8914216221794577`*^9, 
   3.891451556619287*^9, 3.8915142949392643`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"0850dd21-369b-4486-864b-a4657165dcf7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8914206197301807`*^9, 3.891420624033852*^9}, {
   3.891420778105443*^9, 3.891420803729142*^9}, 3.891420851253207*^9, 
   3.891421132864695*^9, 3.891421208206624*^9, 3.8914216221794577`*^9, 
   3.891451556619287*^9, 3.891514294941523*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"fc07912e-2b43-46c3-993a-1d748ef1aca8"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"32", " ", "m2", " ", 
    SqrtBox[
     RowBox[{"-", 
      RowBox[{"dot", "[", 
       RowBox[{"q", ",", "q"}], "]"}]}]]}]], 
  RowBox[{
   SuperscriptBox["G", "2"], " ", 
   SuperscriptBox["m1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"CWC", "[", 
       RowBox[{"eOH", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m2", "4"], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a1"}], "]"}], "4"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["m2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a1", ",", "a1"}], "]"}]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a1", ",", "p2"}], "]"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a1"}], "]"}], "2"], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["m2", "4"], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a1", ",", "a1"}], "]"}], "2"]}], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["m2", "2"], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a1", ",", "a1"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a1", ",", "p2"}], "]"}], "2"]}], "+", 
           RowBox[{"35", " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a1", ",", "p2"}], "]"}], "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "q"}], "]"}], "2"]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["m2", "2"], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"a1", ",", "a1"}], "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"q", ",", "q"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{"35", " ", 
            SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
         RowBox[{"CWC", "[", 
          RowBox[{"aOH", ",", "4", ",", "0", ",", "0", ",", "0"}], "]"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"a1", ",", "a1"}], "]"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"CWC", "[", 
          RowBox[{"cOH", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"q", ",", "a1"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
               RowBox[{"dot", "[", 
                RowBox[{"a1", ",", "a1"}], "]"}]}], "+", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"dot", "[", 
                 RowBox[{"a1", ",", "p2"}], "]"}], "2"]}]}], ")"}], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"q", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8914206197301807`*^9, 3.891420624033852*^9}, {
   3.891420778105443*^9, 3.891420803729142*^9}, 3.891420851253207*^9, 
   3.891421132864695*^9, 3.891421208206624*^9, 3.8914216221794577`*^9, 
   3.891451556619287*^9, 3.891514294995545*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"a2e67aab-93b5-4bd9-b47a-75ef3f139508"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8914206197301807`*^9, 3.891420624033852*^9}, {
   3.891420778105443*^9, 3.891420803729142*^9}, 3.891420851253207*^9, 
   3.891421132864695*^9, 3.891421208206624*^9, 3.8914216221794577`*^9, 
   3.891451556619287*^9, 3.891514294997669*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"95b30b8c-14ba-415c-b9dd-6bd6f5e92a21"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["5", "16"]}], " ", 
  SuperscriptBox["G", "2"], " ", 
  SuperscriptBox["m1", "2"], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", "\[Omega]", " ", 
  RowBox[{"Abs", "[", "a1", "]"}], " ", 
  RowBox[{"dot", "[", 
   RowBox[{"a1", ",", "p2"}], "]"}], " ", 
  SqrtBox[
   RowBox[{"-", 
    RowBox[{"dot", "[", 
     RowBox[{"q", ",", "q"}], "]"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox["m2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
     RowBox[{"CWC", "[", 
      RowBox[{"gOH", ",", "4", ",", "0", ",", "0", ",", "0"}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"a1", ",", "a1"}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"q", ",", "q"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"CWC", "[", 
      RowBox[{"qOH", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox[
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "a1"}], "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox["m2", "2"], " ", 
           RowBox[{"dot", "[", 
            RowBox[{"a1", ",", "a1"}], "]"}]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox[
            RowBox[{"dot", "[", 
             RowBox[{"a1", ",", "p2"}], "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"dot", "[", 
         RowBox[{"q", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8914206197301807`*^9, 3.891420624033852*^9}, {
   3.891420778105443*^9, 3.891420803729142*^9}, 3.891420851253207*^9, 
   3.891421132864695*^9, 3.891421208206624*^9, 3.8914216221794577`*^9, 
   3.891451556619287*^9, 3.891514295017663*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"8efaa253-a95c-425c-8170-ea624896888e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8914206197301807`*^9, 3.891420624033852*^9}, {
   3.891420778105443*^9, 3.891420803729142*^9}, 3.891420851253207*^9, 
   3.891421132864695*^9, 3.891421208206624*^9, 3.8914216221794577`*^9, 
   3.891451556619287*^9, 3.891514295041011*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"49ce3c83-9b30-4550-96b1-e3b0319307c5"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"64", " ", "m2", " ", 
    SqrtBox[
     RowBox[{"-", 
      RowBox[{"dot", "[", 
       RowBox[{"q", ",", "q"}], "]"}]}]]}]], 
  RowBox[{
   SuperscriptBox["G", "2"], " ", 
   SuperscriptBox["m1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      RowBox[{"CWC", "[", 
       RowBox[{"eSHbar", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m2", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a1"}], "]"}], "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a1", ",", "a1"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a1", ",", "p2"}], "]"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a1"}], "]"}], "2"], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             RowBox[{"dot", "[", 
              RowBox[{"a1", ",", "a1"}], "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a1", ",", "p2"}], "]"}], "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "q"}], "]"}], "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["m2", "4"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a1"}], "]"}], "3"], " ", 
         SubscriptBox["\[ScriptCapitalE]", "1"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["m2", "2"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a1", ",", "a1"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"dot", "[", 
             RowBox[{"a1", ",", "p2"}], "]"}], "2"]}], ")"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "a1"}], "]"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "1"]}]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"CWC", "[", 
       RowBox[{"eSH", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m2", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a1"}], "]"}], "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a1", ",", "a1"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a1", ",", "p2"}], "]"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a1"}], "]"}], "2"], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m2", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             RowBox[{"dot", "[", 
              RowBox[{"a1", ",", "a1"}], "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"a1", ",", "p2"}], "]"}], "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "q"}], "]"}], "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["m2", "4"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{"q", ",", "a1"}], "]"}], "3"], " ", 
         SubscriptBox["\[ScriptCapitalE]", "1"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["m2", "2"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"a1", ",", "a1"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"dot", "[", 
             RowBox[{"a1", ",", "p2"}], "]"}], "2"]}], ")"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "a1"}], "]"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "1"]}]}], ")"}]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["m2", "2"], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"a1", ",", "a1"}], "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"q", ",", "q"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", 
         SuperscriptBox["m2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"CWC", "[", 
            RowBox[{"aSH", ",", "4", ",", "0", ",", "0", ",", "0"}], "]"}], 
           "+", 
           RowBox[{"CWC", "[", 
            RowBox[{"aSHbar", ",", "4", ",", "0", ",", "0", ",", "0"}], 
            "]"}]}], ")"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"a1", ",", "a1"}], "]"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{"q", ",", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"CWC", "[", 
          RowBox[{"cSHbar", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"q", ",", "a1"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               RowBox[{"dot", "[", 
                RowBox[{"a1", ",", "a1"}], "]"}]}], "+", 
              SuperscriptBox[
               RowBox[{"dot", "[", 
                RowBox[{"a1", ",", "p2"}], "]"}], "2"]}], ")"}], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"q", ",", "q"}], "]"}]}], "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["m2", "2"], " ", "\[Omega]", " ", 
            RowBox[{"dot", "[", 
             RowBox[{"q", ",", "a1"}], "]"}], " ", 
            SubscriptBox["\[ScriptCapitalE]", "1"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"CWC", "[", 
          RowBox[{"cSH", ",", "4", ",", "0", ",", "0"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{"q", ",", "a1"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m2", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               RowBox[{"dot", "[", 
                RowBox[{"a1", ",", "a1"}], "]"}]}], "+", 
              SuperscriptBox[
               RowBox[{"dot", "[", 
                RowBox[{"a1", ",", "p2"}], "]"}], "2"]}], ")"}], " ", 
            RowBox[{"dot", "[", 
             RowBox[{"q", ",", "q"}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["m2", "2"], " ", "\[Omega]", " ", 
            RowBox[{"dot", "[", 
             RowBox[{"q", ",", "a1"}], "]"}], " ", 
            SubscriptBox["\[ScriptCapitalE]", "1"]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8914206197301807`*^9, 3.891420624033852*^9}, {
   3.891420778105443*^9, 3.891420803729142*^9}, 3.891420851253207*^9, 
   3.891421132864695*^9, 3.891421208206624*^9, 3.8914216221794577`*^9, 
   3.891451556619287*^9, 3.8915142952729883`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"a9617925-5931-4392-aede-289bc5836e32"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8914206197301807`*^9, 3.891420624033852*^9}, {
   3.891420778105443*^9, 3.891420803729142*^9}, 3.891420851253207*^9, 
   3.891421132864695*^9, 3.891421208206624*^9, 3.8914216221794577`*^9, 
   3.891451556619287*^9, 3.891514295276593*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"4cbd106a-acf8-4426-9023-cfa48e1b2f1b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8914206197301807`*^9, 3.891420624033852*^9}, {
   3.891420778105443*^9, 3.891420803729142*^9}, 3.891420851253207*^9, 
   3.891421132864695*^9, 3.891421208206624*^9, 3.8914216221794577`*^9, 
   3.891451556619287*^9, 3.891514295277504*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"4939782d-4f32-4d41-9b5b-0a305ade1246"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1384.5, 852.},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 226, 3, 31, "Input",ExpressionUUID->"5605c37f-7693-41a2-bf3e-079a12ab9696"],
Cell[CellGroupData[{
Cell[809, 27, 281, 7, 162, "Title",ExpressionUUID->"0d1feb3b-9143-41d5-9ecb-1a60b6e44dc2"],
Cell[1093, 36, 706, 19, 57, "Subtitle",ExpressionUUID->"19c9d6ae-a9da-424b-a98f-1f0ae1c80403"],
Cell[CellGroupData[{
Cell[1824, 59, 215, 4, 68, "Section",ExpressionUUID->"e2ddd0b0-babc-42a7-ad82-6e43f433c516"],
Cell[2042, 65, 4664, 149, 252, "Text",ExpressionUUID->"42a7f054-2e3e-4fb8-aa64-032a1e725114"],
Cell[6709, 216, 928, 29, 117, "Input",ExpressionUUID->"14f40ace-1546-444d-b6f9-a7664b20573d",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[7674, 250, 215, 4, 68, "Section",ExpressionUUID->"d9ed3177-45b5-4067-8bb7-117704da9301"],
Cell[7892, 256, 290, 6, 36, "Text",ExpressionUUID->"28eb7f45-6bbf-4252-afeb-41909dd7ff79"],
Cell[CellGroupData[{
Cell[8207, 266, 185, 3, 55, "Subsection",ExpressionUUID->"3d35760e-80c7-4a54-bf35-4bb5890a9150"],
Cell[8395, 271, 451, 11, 36, "Text",ExpressionUUID->"8afbd281-1209-4fea-ac97-ad6cde7a45dc"],
Cell[CellGroupData[{
Cell[8871, 286, 294, 4, 46, "Subsubsection",ExpressionUUID->"27ebd4b7-e1c6-48e9-a6d4-c2be38e1dea4"],
Cell[9168, 292, 362, 7, 31, "Input",ExpressionUUID->"97312b3a-345b-4f86-bccb-4af4897069a0"],
Cell[9533, 301, 1336, 42, 60, "Text",ExpressionUUID->"ed2294c5-63a1-4bd8-8635-3b8896a3083c"],
Cell[CellGroupData[{
Cell[10894, 347, 437, 9, 55, "Input",ExpressionUUID->"b842fdbb-8ced-4e8a-9532-d80913b37897"],
Cell[11334, 358, 553, 13, 40, "Output",ExpressionUUID->"4f2a6db3-3ed5-4c93-8e92-cb1d379adaeb"],
Cell[11890, 373, 4315, 112, 143, "Output",ExpressionUUID->"e26ee746-7410-4886-a8e7-1d01ba949ade"]
}, Open  ]],
Cell[16220, 488, 306, 6, 36, "Text",ExpressionUUID->"f7a45fca-3ebb-4312-81e1-2a6275852eae"],
Cell[16529, 496, 703, 20, 67, "Input",ExpressionUUID->"1437f37e-4cb9-4dbb-8486-14449fc19858"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17269, 521, 344, 5, 46, "Subsubsection",ExpressionUUID->"68a830c1-5de7-4a48-8a18-f3cd023cb678"],
Cell[17616, 528, 414, 8, 31, "Input",ExpressionUUID->"bdaf3649-64a4-4328-9110-d599b3583680"],
Cell[18033, 538, 1321, 39, 60, "Text",ExpressionUUID->"fa48f737-4c7a-4c71-94ac-47e143ca0ebc"],
Cell[CellGroupData[{
Cell[19379, 581, 484, 10, 55, "Input",ExpressionUUID->"3d351f8d-8477-4ac5-aecb-c0ab824d7a31"],
Cell[19866, 593, 1040, 29, 60, "Output",ExpressionUUID->"40bacbbf-9100-4397-8e6b-1a8d9665006b"],
Cell[20909, 624, 6294, 160, 143, "Output",ExpressionUUID->"fa385304-dfba-4f82-acb9-369e73a78ed8"]
}, Open  ]],
Cell[27218, 787, 304, 6, 36, "Text",ExpressionUUID->"7e7ff907-b78d-471a-973f-fa2211ecaf08"],
Cell[27525, 795, 769, 21, 67, "Input",ExpressionUUID->"5a38c30a-217a-4b91-acee-dbc617b94414"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28343, 822, 187, 3, 55, "Subsection",ExpressionUUID->"6c17135c-0a51-416c-a1e2-c1aada7a839a"],
Cell[28533, 827, 967, 17, 150, "Text",ExpressionUUID->"7f2ce5df-8224-4f1d-aa68-a8efe3f66a99"],
Cell[29503, 846, 1689, 45, 64, "Input",ExpressionUUID->"1a3a055a-657b-4021-81c4-260d3790111b"],
Cell[CellGroupData[{
Cell[31217, 895, 168, 3, 45, "Subsubsection",ExpressionUUID->"6574146b-2da4-4c03-a87a-c395ce3ef88f"],
Cell[31388, 900, 519, 11, 64, "Input",ExpressionUUID->"3f252c9c-0992-498b-82cc-68f25e8332bd"],
Cell[31910, 913, 1711, 51, 58, "Text",ExpressionUUID->"8cfc1a59-c72e-4c17-9e12-06f3805d5bee"],
Cell[CellGroupData[{
Cell[33646, 968, 354, 6, 64, "Input",ExpressionUUID->"c257f1cc-39bd-43f7-a425-6d49fd971338"],
Cell[34003, 976, 4558, 125, 70, "Output",ExpressionUUID->"e827ba09-a611-4eb3-8678-fd2d991260b6"],
Cell[38564, 1103, 4739, 126, 70, "Output",ExpressionUUID->"6ea62a73-35f9-439c-ad62-58d64371568f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43340, 1234, 356, 6, 64, "Input",ExpressionUUID->"3e598378-b97d-47b2-9b17-f78bdd9bd036"],
Cell[43699, 1242, 1883, 55, 70, "Output",ExpressionUUID->"59c57989-37bc-4c22-a005-23e64dca44d7"],
Cell[45585, 1299, 4102, 111, 70, "Output",ExpressionUUID->"eb68a4b9-e05d-4408-adb5-f2870c4ea1d3"]
}, Open  ]],
Cell[49702, 1413, 255, 6, 35, "Text",ExpressionUUID->"bad70c89-620c-49fc-bc63-f96e9d3f1873"],
Cell[CellGroupData[{
Cell[49982, 1423, 510, 9, 64, "Input",ExpressionUUID->"f5dfceaf-cc59-4782-8857-1c2ecd18ab5e"],
Cell[50495, 1434, 9281, 251, 70, "Output",ExpressionUUID->"73c09e5e-36a7-4df9-9179-904bc20d7e44"],
Cell[59779, 1687, 3796, 109, 70, "Output",ExpressionUUID->"c9ef6dbe-a815-4928-984f-64c1e5f714b2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[63624, 1802, 166, 3, 37, "Subsubsection",ExpressionUUID->"4220ed29-b396-4aff-947e-8c076b291c38"],
Cell[63793, 1807, 570, 12, 64, "Input",ExpressionUUID->"4167d446-f9da-45bf-82f4-2f02267199ca"],
Cell[64366, 1821, 1643, 46, 58, "Text",ExpressionUUID->"76196aa4-d721-4d72-9ab7-ddb69b7781b4"],
Cell[CellGroupData[{
Cell[66034, 1871, 308, 6, 42, "Input",ExpressionUUID->"41e13c6a-fa63-49bf-9256-c81124f98960"],
Cell[66345, 1879, 11105, 293, 70, "Output",ExpressionUUID->"a265d601-3546-4b3c-a60f-c6f0765716a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77487, 2177, 274, 4, 42, "Input",ExpressionUUID->"da884e3d-f7be-42e0-aa94-5be226ff3c0a"],
Cell[77764, 2183, 222, 3, 70, "Output",ExpressionUUID->"6fc2f577-4b89-475c-9d81-da4e0b8b651a"]
}, Open  ]],
Cell[78001, 2189, 255, 6, 35, "Text",ExpressionUUID->"77042a25-1392-4d3e-9609-5e9fa0391cc1"],
Cell[CellGroupData[{
Cell[78281, 2199, 547, 10, 64, "Input",ExpressionUUID->"b6444e47-d08f-4656-9fee-c0f48d4b97f2"],
Cell[78831, 2211, 27635, 704, 70, "Output",ExpressionUUID->"d0f7baf4-e179-441e-85b0-d5fc4c72f97c"],
Cell[106469, 2917, 347, 5, 70, "Output",ExpressionUUID->"33038f05-41ab-48d8-8c47-232919dbf3d9"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[106889, 2930, 185, 3, 68, "Section",ExpressionUUID->"c65d6aa1-d459-4f14-a556-635683221993"],
Cell[107077, 2935, 641, 16, 36, "Text",ExpressionUUID->"00d0b88b-2fb5-4815-9e9e-cc80003464a0"],
Cell[107721, 2953, 1433, 42, 55, "Input",ExpressionUUID->"380c570b-736c-4eb5-8bc6-bf49d4926a98",
 InitializationCell->True],
Cell[109157, 2997, 312, 7, 55, "Input",ExpressionUUID->"2ed1ae62-2e13-404f-948d-2a2091af1a66"],
Cell[CellGroupData[{
Cell[109494, 3008, 5808, 150, 472, "Input",ExpressionUUID->"46e43011-5b9c-4195-b36f-f4ff0ce3b02d"],
Cell[115305, 3160, 4825, 133, 121, "Output",ExpressionUUID->"0850dd21-369b-4486-864b-a4657165dcf7"],
Cell[120133, 3295, 367, 5, 35, "Output",ExpressionUUID->"fc07912e-2b43-46c3-993a-1d748ef1aca8"],
Cell[120503, 3302, 4704, 127, 148, "Output",ExpressionUUID->"a2e67aab-93b5-4bd9-b47a-75ef3f139508"],
Cell[125210, 3431, 367, 5, 35, "Output",ExpressionUUID->"95b30b8c-14ba-415c-b9dd-6bd6f5e92a21"],
Cell[125580, 3438, 2052, 57, 81, "Output",ExpressionUUID->"8efaa253-a95c-425c-8170-ea624896888e"],
Cell[127635, 3497, 367, 5, 35, "Output",ExpressionUUID->"49ce3c83-9b30-4550-96b1-e3b0319307c5"],
Cell[128005, 3504, 10539, 276, 256, "Output",ExpressionUUID->"a9617925-5931-4392-aede-289bc5836e32"],
Cell[138547, 3782, 367, 5, 35, "Output",ExpressionUUID->"4cbd106a-acf8-4426-9023-cfa48e1b2f1b"],
Cell[138917, 3789, 367, 5, 35, "Output",ExpressionUUID->"4939782d-4f32-4d41-9b5b-0a305ade1246"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


